Risk-Averse Action Selection Using Extreme Value Theory Estimates of the CVaR

In a wide variety of sequential decision making problems, it can be important to estimate the impact of rare events in order to minimize risk exposure. A popular risk measure is the conditional value-at-risk (CVaR), which is commonly estimated by averaging observations that occur beyond a quantile at a given confidence level. When this confidence level is very high, this estimation method can exhibit high variance due to the limited number of samples above the corresponding quantile. To mitigate this problem, extreme value theory can be used to derive an estimator for the CVaR that uses extrapolation beyond available samples. This estimator requires the selection of a threshold parameter to work well, which is a difficult challenge that has been widely studied in the extreme value theory literature. In this paper, we present an estimation procedure for the CVaR that combines extreme value theory and a recently introduced method of automated threshold selection by \cite{bader2018automated}. Under appropriate conditions, we estimate the tail risk using a generalized Pareto distribution. We compare empirically this estimation procedure with the commonly used method of sample averaging, and show an improvement in performance for some distributions. We finally show how the estimation procedure can be used in reinforcement learning by applying our method to the multi-arm bandit problem where the goal is to avoid catastrophic risk.

==> buildTex.sh <==
#!/bin/bash

rm -f *.log *.aux *.bbl .blg *.out main.pdf

pdflatex main # write citation arguments to main.aux
bibtex main # create main.bbl
pdflatex main # add correct labels to citations
pdflatex main # create final pdf

